Data Sampling on MDS-resistant 10th Generation Intel Core (Ice Lake)

Microarchitectural Data Sampling (MDS) is a set of hardware vulnerabilities in Intel CPUs that allows an attacker to leak bytes of data from memory loads and stores across various security boundaries. On affected CPUs, some of these vulnerabilities were patched via microcode updates. Additionally, Intel announced that the newest microarchitectures, namely Cascade Lake and Ice Lake, were not affected by MDS. While Cascade Lake turned out to be vulnerable to the ZombieLoad v2 MDS attack (also known as TAA), Ice Lake was not affected by this attack. In this technical report, we show a variant of MSBDS (CVE2018-12126), an MDS attack, also known as Fallout, that works on Ice Lake CPUs. This variant was automatically synthesized using Transynther, a tool to find new variants of Meltdown-type attacks. Based on the findings of Transynther, we analyze different microcodes regarding this issue, showing that only microcode versions after January 2020 prevent exploitation of the vulnerability. These results show that Transynther is a valuable tool to find new variants, and also to test for regressions possibly introduced with microcode updates.

==> bibtool.sh <==
#!/bin/bash

TAG="specfense"


FORCE_BIB=0
SERVER="http://bibliography.misc0110.net/cache-bibliography/"

if [ "$CHECK_DEP" == "" ]
then
    echo "Checking..."
    if [ $(curl --version | grep -c "curl") = 0 ]
    then
        echo "[Error] Bibliography requires curl!"
        exit 1
    fi
    if [ $(zenity --version | grep -c ".") = 0 ]
    then
        echo "[Error] Bibliography requires zenity!"
        exit 1
    fi
    if [ $(wget --version | grep -c "wget") = 0 ]
    then
        echo "[Error] Bibliography requires wget!"
        exit 1
    fi
fi


ACTION="$1"

if [ "$ACTION" = "search" ]
then
    shift
    SEARCH_ARGS=$*
    echo "[Bibliography] Searching for \"$SEARCH_ARGS\"..."
    Q=$(echo $SEARCH_ARGS | base64 -w 0)
    curl "$SERVER?action=search&q=$Q"
else
    PARAM=""
    # get all citation keys
    for f in `grep -oE "\\citeA?\{([^\}]+)\}" main.tex | sed 's/^citeA//g' | sed 's/^cite//g' | tr -d '{}' | sed s/,/\\\\n/g | tr -d ' ' | sort | uniq`
    do
            PARAM+="\""$f"\","
    done
    ARRAY="["$(echo -ne $PARAM | head -c -1)"]"
    CURRENT=""
    
    #echo $ARRAY

    # encode current bibliography
    if [ -e main.bib ]
    then
            CURRENT+=$(cat main.bib | base64 -w 0)
    fi
    if [ ! -e main.bib ]
    then
            touch main.bib
    fi
    if [ ! -e main.bib.md5 ]
    then
            touch main.bib.md5
    fi
    if [ ! -e main.bib.keys.md5 ]
    then
            touch main.bib.keys.md5
    fi
    FETCH=$FORCE_BIB
    UPDATE=0

    # compare citation key hashes -> update bib on new citation key
    if [ "$(cat main.bib.keys.md5)" != "$(echo $ARRAY | md5sum | awk '{ print $1 }')" ]; \
    then
            echo "Keys changed!"
            echo $ARRAY | md5sum | awk '{ print $1 }' > main.bib.keys.md5
            let FETCH=1
    fi

    # compare bibliography hash -> sync with server if changed locally
    if [ "$(cat main.bib.md5)" != "$(cat main.bib | md5sum | awk '{ print $1 }')" ]; \
    then
            echo "Bib changed!"
            cat main.bib | md5sum | awk '{ print $1 }' > main.bib.md5
            let FETCH=1
            let UPDATE=1
    fi

    MERGE=""

    # we have to sync with server -> resolve merge conflicts first
    if [ $UPDATE -eq 1 ]
    then
            echo "[Bibliography] Syncing bibliography..."
            # retrieve merge conflicts
            wget -q -O main.sync.json "$SERVER?action=sync&tag=$TAG" --post-data="current=$CURRENT"
            rm -f main.bib.merge*
            # split all conflicts into one conflict per file
            cat main.sync.json | awk -v RS=">>>>>>>>>>>>>>>>" '{ print $0 > "main.bib.merge" NR }'
            # if there are merge conflicts, iterate through conflicts
            if [ -e main.bib.merge1 ]
            then
                for f in `ls main.bib.merge*`
                do
                    # skip empty conflicts (e.g. no real conflict)
                    if [ `grep -c -- "----------------" $f` -eq 0 ]
                    then
                        continue
                    fi
                    rm -f main.bib.merge.cur*
                    # split conflict into server and client version
                    cat $f | awk -v RS="----------------" '{ print $0 > "main.bib.merge.cur" NR }'
                    FROM=$(cat main.bib.merge.cur1)
                    TO=$(cat main.bib.merge.cur2)
                    # ask user what to do
                    zenity \
                    --question \
                    --text="<span size=\"x-large\">Do you want to change</span>\n<span color=\"red\" size=\"large\"><tt>$FROM</tt></span>\n<span size=\"x-large\">to</span>\n<span color=\"green\" size=\"large\"><tt>$TO</tt></span>\n<span size=\"x-large\">?</span>" \
                    --title="Change entry?" \
                    --ok-label="Yes"
                    # save merge action
                    MERGE+=$?
                done
            fi
            rm -f main.bib.merge* main.sync.json
    fi

    # fetch new bibliography, provide citation keys, tag, current bibliography and possibly merge actions
    if [ $FETCH -eq 1 ]
    then
            echo "[Bibliography] Updating bibliography..."
            wget -q -O main.bib "$SERVER?action=update&tag=$TAG" --post-data="keys=$ARRAY&current=$CURRENT&merge=$MERGE"
            # generate new bibliography hash
            cat main.bib | md5sum | awk '{ print $1 }' > main.bib.md5
    fi

fi

